Posterior Network: Uncertainty Estimation without OOD Samples via Density-Based Pseudo-Counts

Accurate estimation of aleatoric and epistemic uncertainty is crucial to build safe and reliable systems. Traditional approaches, such as dropout and ensemble methods, estimate uncertainty by sampling probability predictions from different submodels, which leads to slow uncertainty estimation at inference time. Recent works address this drawback by directly predicting parameters of prior distributions over the probability predictions with a neural network. While this approach has demonstrated accurate uncertainty estimation, it requires defining arbitrary target parameters for in-distribution data and makes the unrealistic assumption that out-of-distribution (OOD) data is known at training time. In this work we propose the Posterior Network (PostNet), which uses Normalizing Flows to predict an individual closed-form posterior distribution over predicted probabilites for any input sample. The posterior distributions learned by PostNet accurately reflect uncertainty for in- and out-of-distribution data -- without requiring access to OOD data at training time. PostNet achieves state-of-the art results in OOD detection and in uncertainty calibration under dataset shifts.

==> diagram/diagram.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.stats import multivariate_normal\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "rndm_ones = np.random.random([28,28]) > 0.75"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "rdm = (rndm_ones.astype('float') + np.random.standard_normal([28,28])/5).clip(0,1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "from PIL import Image"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "im = Image.fromarray(rdm*255).convert(\"L\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "diagram_path = \"/nfs/homedirs/zuegnerd/projects/uncertainty-robustness/docs/paper/figures/diagram\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "im.save(f\"{diagram_path}/mnist_noise.jpg\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAABwAAAAcCAAAAABXZoBIAAACUklEQVR4nCXQ20sdBBzA8Y/neK568HKOeZmX4znqZCdcGu3kaVqzqa1W6CKIgijqoajopbceeugp6F+IYPQwYhX0FASDRYMFBRHVIHGUY0vZbBfFTNZ+Pfj9Bz7wtShSeVMcPhlKtetnRl40IeMtpvSVk44+Q0+EeVfqrbQrn+HTITQt0Z/WAmrG/NbJqQv//aPoZthvI/Q4FLLFS2gGE2scqxzI9lJVjSIFQQkS2UHWHr/62Zah1blc82bq9tbs8+47yrnwYH/QNfJlhLOT18JK1MMDH9u4Ia1zWqXz8kB3ExmBNEMf6pwztSHOIliM48kbfSzBuz3dzOcFEhqVyIBb8y2vXlQWcvI68vX7g+nUxcn6TiRzURKZDOFSNbG3c+quiu0f30/v5ZvulZuuR/rf4iS7VvdBB6rsvi3CkKDl0W1N+3eKL+UKZRIJFpKmiI/i2F96hqUG0er7F2iUei3Tluo6afIe4ZtIxHe3Y1ZNMs2MH+Jg6XMxQxsxy7bR1iA7vFbozaBLbT2jjK3piOREdbzjMWHTcrSPx5Aj8Qk6jJ6XsL5efoI/o9fTAYcDbsYrDSGc90hf+sTguBEKK4mGPCEV7UH9lyIdWgkXCtjIOjL2WiGgfhqWwhsKUbMoRfeu5EC3u84xY+/v4jArXn6v+A6Sb9r0UCGCBc9+NdqXTkbS6/0x9iR9HY1DODjxgYf5Wotvm1drsMkKezsBP4sTdyIXUYkGV46fHkAmvzEtqKz/oeu534k7c1Jz1U1+smCEpV+1wRcx/pRK+3Lu1mX+B4In004d3DiuAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<PIL.Image.Image image mode=L size=28x28 at 0x7F242499E908>"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "im"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.imshow(rdm, cmap='gray')\n",
    "plt.axis('off')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "_cov=.4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "means = np.array([[ 0. ,2.],\n",
    "                  [ 1.73205081, -1. ], \n",
    "                  [-1.73205081, -1. ]])\n",
    "from scipy.stats import norm, multivariate_normal\n",
    "nrms = [multivariate_normal(mean=means[ix], cov=_cov) for ix in range(means.shape[0])]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 174,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.set_palette(\"tab10\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 175,
   "metadata": {},
   "outputs": [],
   "source": [
    "randoms = np.random.standard_normal(size=[2, 20000])# * _cov + means[:,:,None]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.set_palette(\"deep\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 187,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(4,4))\n",
    "sns.kdeplot(*randoms, shade=True, n_levels=4, shade_lowest=False, gridsize=100, bw=5)\n",
    "ax = plt.gca()\n",
    "ax.set_aspect('equal')\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "plt.savefig(f\"{diagram_path}/3_gaussians.pdf\", dpi=150)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.set_palette(\"deep\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 188,
   "metadata": {},
   "outputs": [],
   "source": [
    "pal = sns.color_palette()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 189,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(0.2980392156862745, 0.4470588235294118, 0.6901960784313725),\n",
       " (0.8666666666666667, 0.5176470588235295, 0.3215686274509804),\n",
       " (0.3333333333333333, 0.6588235294117647, 0.40784313725490196),\n",
       " (0.7686274509803922, 0.3058823529411765, 0.3215686274509804),\n",
       " (0.5058823529411764, 0.4470588235294118, 0.7019607843137254),\n",
       " (0.5764705882352941, 0.47058823529411764, 0.3764705882352941),\n",
       " (0.8549019607843137, 0.5450980392156862, 0.7647058823529411),\n",
       " (0.5490196078431373, 0.5490196078431373, 0.5490196078431373),\n",
       " (0.8, 0.7254901960784313, 0.4549019607843137),\n",
       " (0.39215686274509803, 0.7098039215686275, 0.803921568627451)]"
      ]
     },
     "execution_count": 189,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 196,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAO8AAADuCAYAAADRLFAcAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAACeJJREFUeJzt3UFyG0cSheHkxKzljbywIhQD3UEn0MF1AuoMkkMR0mJmI10As7DbbIEA0UB3V76X+X8R3tiUBVTl39UECfLheDwGAD//yn4AAO5DvIAp4gVMES9gingBU8QLmCJewBTxAqaIFzD171s++PXr18fD4bDTQwEQEfHp06f/HY/H36993E3xHg6HeHx8vP9RAbjq4eHhzyUfx20zYIp4AVPEC5giXsAU8QKmiBcwRbyAKeIFTBEvYIp4AVPEC5giXsAU8QKmbnpXEfx8fPz67N99eP824ZFga8Rr6FyQe/55YtdEvMLWRroVTm9NxCtEJdYlCDof8SZyinWJ+fMh5P0R72DVgr2EkPdHvIN0ifYcQt4H8e6oc7CXTGtCxOsR7w6I9jpO4/WId0NEex9O4/sQ7waIdhtEfBviXYFo90HEyxDvHYh2DCJ+Ge8qusHHx6+Em4A1P4+TdwGGJx+n8HOcvFcQrhbufp4Q7wUMiTb2hnjPYjA8dL/AEu+JzsPgquueEe/ful/F3XXcO+KNnhtfUbcLcPt4O212F132tHW8XTa5ow572zLebrdXXVXf43bxVt9Q/KryfreKt/JG4rKq+94m3qobiGUqfqrU4o0J1TZtic/ffi76uHdvXu38SLR8fPxa5s0N5eOtGu7SONf8f6qGXSXg0vFWCnerWNf+nVWDdlQ2XvdwM2JdYv64nEOucPqWjNc1XNVgL3EP2T3gcq82O4b7+dtPu3BPTc/B7Xk4zsukXLxOHId9Cbfn5RpwqXhdNsFtuO/l9DxdZmeuTLwOi+80zFtyed4OMzRXIl71RXcZ3r05rIP6LM3Zx6u82A7DmoE12YZ9vKoY0JcpX9iUD4Q563gVF1l5KBWprpXibJ2yjVdxcVUHUR0XvPvYxquG4VtPbQ0VD4g5y3iVFpVTY1tqa6k0a6fs4lVaTLVBq4J1XcYuXhUM2L6U7miUDow5q3hVFlFlqDpQWWuV2ZuziVdl8VSGqRPW/DybeBUwRHkU1l7lAJlYxKuwaArD0x178CuLeLMxNDqy90LhIJnI/xic7MXKHpZ7fPn+Y/HHHv74bcdHgj3Jx4uX3RLqLX9eOerP336m/swslZ99JX3bzKl73pfvP/75x/nvWCN7b7JnM4KT96Ls4TiVGdH871Y6kbNP4GyyJ2/mlU0pXLXTT+3xKO3VaLLxdqcWySn1xzdC9q2zZLydT123KBQeb/aeZZGMN0v2EGRHsEb2Y8/au8yDhhesBGQP/lam56H0olZlcidv1pUs68pdJdy5rOfU7fSVizcD4W6v8nNTIRVv9qt3oyi8yDNCxnPMft1iJKl4M4ze7A7RznUJOOPgaR/vSN3CnXR93nuTiTfjytXpFivb6IA77K1MvNVx+tRfg9EHUNt4R16Zqw/tLUauRfXTt228oxDuc6zJNiTirfolIob0sqprM3KWJeIdrfrtFJ5U3uuW8Y5Q9WTZEmu0Tnq8o2+ZR1yJGcrlRqxV1dM3PV6gmlEHEvFujFP3dqzZfVrFW/X2CddV3PtW8e6NE+R+rN3tUuOt+vVdYMRsc/ICptrEu/fnPNz2rbf3Glb7vLdNvEA1xLsBTt3tsJbLES9gingBU2nxjvwyUbUXKnC/kbOw94zzGxNWUv4c7cuVQT2I/nrML99/8FsXFiDegq5Fe/pxqhHjZXzOW8zScNf+GeQj3kLWREjAfoi3iC3iI2AvxAuYIt4CtjwxOX19EC9ginghSfnr5yqIFzBFvIAp4gVMES8k8b3N1xFvAXxvck/Ei19wIfBBvEUQXT/Ei39wAfBCvIWsiY9w/fBm/GKmCJd+jzLR+uLkXUn1SxqHN69eDPPaf4e+tJP3w/u3w34I3bs3r9r+EDrHQFUviGo4edHKu4EXsw/v3+76/ydewBTxboDbvO2wlssRL2CqTbwjP9cBRmgT79643Vtv7zWsdgFPjXfvV+OAyjh5N8Tpi8mIg6lVvNVumyrhwne7VvGOwBBqqnjhJl6k44J3n/R4R79oNeIKzDAuV3GtRs10erzA3ireMkcQ724qnihbY43WkYi34q1zBMP5klFrU/XUjRCJF6hi5EHUNl5O3zysyTbaxjsSw/pk5FpUvmWOEIo34/ucR24uAddfg9EzLBNvB9WH9yWjn3v1UzeCeIdvcseAOz7nEaTi7fIWwU7DnPFcM07djNmVijdLxmZ3CLhLuFnk4u1y+kbUDrjyc1MhF2+WrCv24Y/fSg165vPJ2sOsA4d4ZzJvuSoEXOE5OJGMt9Ot85zrKazwuLuduhGi8WZSeMFDIYalFB6nwp5lkI0384qmMgzKESs/ti74/bwXKP1mwSmSL99/SDwOJZkX2uxP76TjHflrQB3M4xkVsmKwE5U7pCzS8WZTOn1PnUa1ZczKwU6yw80+dSMM4s0+fZUDnnMIbivZ4aqQfcFKCcOCOYVTN8IkXoXFImAN7MMTi3hVMDi5FNZf4SCZ2MSrsmgKA9SRwrqrzODEJt4IncVTGKROWO/zrOJVwkCNobLOKgfHnF28SouoMlgVvXvzivW9wi7eCAKuTm1NleZtzjJeNWrD5kxtLVXDjTCOV21Ruc1bj/W7jW28EXoBRzCA91C98CnO15x1vKpUh1GR6jqphxtRIF7lRVYdTAXKFzjlmZqzjzdCe7GVhzQL67GNEvFGaAccQcQRHmugPkdz8u/nrWYaXof3CG9FPdiJU7gRhU7eCK/FdziF1nJ6jk6zMykVb4TfJjgN+BLT83F6Tm4zMykXb4TnZjgO/ZzrY3eclUnZz3mzf/bVGvMIlD83doy1krLxRngHPDkNJDPmarE6n7oRxeONqBHw3LmA9gi6Wqin3MONaBBvRL2AT1UPbWsVwo0o+oLVOVU2DOtUmoM28UbU2jjcrtr+t4o3ot4G4roP79+W3Pd28UYQcCeV97plvBG1NxV/qb7HbeONqHs7hfrhRjSPd9Jhozvpsp/E+7cuG15Ztzsp4p3ptvmVdNw34j2j4yA467pfxHtB14Fw0v1OiXhf0H04lLEvTd6YsNY0KJXf3OCCaJ9w8t6AwcnDXdBzxHsjhmg81vs8bpvvxK30/oj2ZcS7EhFvj2iXId6NEPF6RHsb4t0YEd+OaO9DvDuZDyQhP0ew6xHvAJzGT4h2O8Q7UNfTmGD3QbxJKodMrGMQr4DTYXeMmWDHI15B50JQCppQNRCviUvB7Bk1kWojXnME1hdvTABMES9gingBU8QLmCJewBTxAqaIFzBFvIAp4gVMES9gingBU8QLmCJewBTxAqYejsfj8g9+ePhvRPy538MBEBH/OR6Pv1/7oJviBaCD22bAFPECpogXMEW8gCniBUwRL2CKeAFTxAuYIl7A1P8B1BvLnh1fX64AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for ix in range(3):\n",
    "    fig = plt.figure(figsize=(4,4))\n",
    "    sns.kdeplot(*randoms, shade=True, n_levels=4, shade_lowest=False, gridsize=100, bw=5, color=pal[ix], cut=1.2)\n",
    "    ax = plt.gca()\n",
    "    ax.set_aspect('equal')\n",
    "    plt.xticks([])\n",
    "    plt.yticks([])\n",
    "    plt.savefig(f\"{diagram_path}/gauss_{ix}.pdf\", dpi=150)\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/nfs/staff-ssd/zuegnerd/miniconda3/envs/tf/lib/python3.6/site-packages/ipykernel_launcher.py:2: RuntimeWarning: covariance is not symmetric positive-semidefinite.\n",
      "  \n"
     ]
    }
   ],
   "source": [
    "mean, cov = [0, 0], [(.1, 4), (2, .1)]\n",
    "x, y = np.random.multivariate_normal(mean, cov, size=52).T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 599,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "seed = 2133\n",
    "np.random.seed(seed*6)\n",
    "mean, cov = [-4, 3], [(3,1.5),\n",
    "                     (1.5,3)]\n",
    "x, y = np.random.multivariate_normal(mean, cov, size=52).T\n",
    "\n",
    "mean2, cov2 = [-9, 2], [(3.5,-.4),\n",
    "                     (-.4,.5)]\n",
    "x2, y2 = np.random.multivariate_normal(mean2, cov2, size=37).T\n",
    "mean3, cov3 = [-1, 8], [(3.5,-2),\n",
    "                     (-2,3)]\n",
    "x3, y3 = np.random.multivariate_normal(mean3, cov3, size=37).T\n",
    "x_concat = np.concatenate((x,x2, x3))/2\n",
    "y_concat = np.concatenate((y,y2, y3))/2\n",
    "\n",
    "ix = 0\n",
    "fig = plt.figure(figsize=(4,4))\n",
    "sns.kdeplot(x_concat,y_concat, shade=True, gridsize=200, levels=7, shade_lowest=False, color=pal[ix])\n",
    "ax = plt.gca()\n",
    "ax.set_aspect('equal')\n",
    "plt.axis('off')\n",
    "plt.savefig(f\"{diagram_path}/latent_{ix}.svg\", dpi=150, transparent=True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 597,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "seed = 2121\n",
    "np.random.seed(seed*6)\n",
    "mean, cov = [-4, 3], [(3,1.5),\n",
    "                     (1.5,3)]\n",
    "x, y = np.random.multivariate_normal(mean, cov, size=52).T\n",
    "\n",
    "mean2, cov2 = [-9, 2], [(3.5,-.4),\n",
    "                     (-.4,.5)]\n",
    "x2, y2 = np.random.multivariate_normal(mean2, cov2, size=37).T\n",
    "mean3, cov3 = [-1, 8], [(3.5,-2),\n",
    "                     (-2,3)]\n",
    "x3, y3 = np.random.multivariate_normal(mean3, cov3, size=37).T\n",
    "x_concat = np.concatenate((x,x2, x3))/2 * -1\n",
    "y_concat = np.concatenate((y,y2, y3))/2\n",
    "\n",
    "ix = 1\n",
    "fig = plt.figure(figsize=(4,4))\n",
    "sns.kdeplot(x_concat,y_concat, shade=True, gridsize=200, levels=7, shade_lowest=False, color=pal[ix])\n",
    "ax = plt.gca()\n",
    "ax.set_aspect('equal')\n",
    "plt.axis('off')\n",
    "plt.savefig(f\"{diagram_path}/latent_{ix}.svg\", dpi=150, transparent=True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 596,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "seed = 2121552\n",
    "np.random.seed(seed*15)\n",
    "mean, cov = [-4, 3], [(3,1.5),\n",
    "                     (1.5,3)]\n",
    "x, y = np.random.multivariate_normal(mean, cov, size=52).T\n",
    "\n",
    "mean2, cov2 = [-9, 2], [(3.5,-.4),\n",
    "                     (-.4,.5)]\n",
    "x2, y2 = np.random.multivariate_normal(mean2, cov2, size=37).T\n",
    "mean3, cov3 = [-1, 8], [(3.5,-2),\n",
    "                     (-2,3)]\n",
    "x3, y3 = np.random.multivariate_normal(mean3, cov3, size=37).T\n",
    "x_concat = np.concatenate((x,x2, x3))/2 * -1.1\n",
    "y_concat = np.concatenate((y,y2, y3))/2 * -0.8\n",
    "\n",
    "ix = 2\n",
    "fig = plt.figure(figsize=(4,4))\n",
    "sns.kdeplot(x_concat,y_concat, shade=True, gridsize=200, levels=7, shade_lowest=False, color=pal[ix])\n",
    "ax = plt.gca()\n",
    "ax.set_aspect('equal')\n",
    "plt.axis('off')\n",
    "plt.savefig(f\"{diagram_path}/latent_{ix}.svg\", dpi=150, transparent=True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 519,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(4,4))\n",
    "sns.kdeplot(x_concat,y_concat, shade=True, gridsize=200, levels=7, shade_lowest=False)\n",
    "ax = plt.gca()\n",
    "ax.set_aspect('equal')\n",
    "# plt.xlim((-15,2))\n",
    "# plt.ylim((-10,10))\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 601,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.tri as tri\n",
    "from functools import reduce\n",
    "from matplotlib import ticker, cm\n",
    "\n",
    "_corners = np.array([[0, 0], [1, 0], [0.5, 0.75**0.5]])\n",
    "_triangle = tri.Triangulation(_corners[:, 0], _corners[:, 1])\n",
    "_midpoints = [(_corners[(i + 1) % 3] + _corners[(i + 2) % 3]) / 2.0 for i in range(3)]\n",
    "\n",
    "def xy2bc(xy, tol=1.e-4):\n",
    "    '''Converts 2D Cartesian coordinates to barycentric.\n",
    "    Arguments:\n",
    "        `xy`: A length-2 sequence containing the x and y value.\n",
    "    '''\n",
    "    s = [(_corners[i] - _midpoints[i]).dot(xy - _midpoints[i]) / 0.75 for i in range(3)]\n",
    "    return np.clip(s, tol, 1.0 - tol)\n",
    "\n",
    "class Dirichlet(object):\n",
    "    def __init__(self, alpha):\n",
    "        '''Creates Dirichlet distribution with parameter `alpha`.'''\n",
    "        from math import gamma\n",
    "        from operator import mul\n",
    "        self._alpha = np.array(alpha)\n",
    "        self._coef = gamma(np.sum(self._alpha)) / reduce(mul, [gamma(a) for a in self._alpha])\n",
    "    def pdf(self, x):\n",
    "        '''Returns pdf value for `x`.'''\n",
    "        from operator import mul\n",
    "        return self._coef * reduce(mul, [xx ** (aa - 1) for (xx, aa) in zip(x, self._alpha)])\n",
    "    def sample(self, N):\n",
    "        '''Generates a random sample of size `N`.'''\n",
    "        return np.random.dirichlet(self._alpha, N)\n",
    "\n",
    "def draw_pdf_contours(dist, border=False, nlevels=200, subdiv=8, **kwargs):\n",
    "    '''Draws pdf contours over an equilateral triangle (2-simplex).\n",
    "    Arguments:\n",
    "        `dist`: A distribution instance with a `pdf` method.\n",
    "        `border` (bool): If True, the simplex border is drawn.\n",
    "        `nlevels` (int): Number of contours to draw.\n",
    "        `subdiv` (int): Number of recursive mesh subdivisions to create.\n",
    "        kwargs: Keyword args passed on to `plt.triplot`.\n",
    "    '''\n",
    "    from matplotlib import ticker, cm\n",
    "    import math\n",
    "\n",
    "    refiner = tri.UniformTriRefiner(_triangle)\n",
    "    trimesh = refiner.refine_triangulation(subdiv=subdiv)\n",
    "    pvals = [dist.pdf(xy2bc(xy)) for xy in zip(trimesh.x, trimesh.y)]\n",
    "\n",
    "    plt.tricontourf(trimesh, pvals, nlevels, cmap='summer', **kwargs)\n",
    "    plt.axis('equal')\n",
    "    plt.xlim(0, 1)\n",
    "    plt.ylim(0, 0.75**0.5)\n",
    "    plt.axis('off')\n",
    "    plt.triplot(_triangle, linewidth=1, antialiased=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 626,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "alpha = [2.8, 1.2, 1.2]\n",
    "dist = Dirichlet(alpha)\n",
    "draw_pdf_contours(dist)\n",
    "plt.savefig('simplex1.png', transparent=True, dpi=300)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 627,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXQAAAD4CAYAAAD8Zh1EAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJztvel3HFt33vdUVY9ozDNAgABnXpL3+pVey5Yt6bUcRYnyOiV6UOwoirKsrPwH9Xfwe1a8vOIoy0mWHSeuMI4S24ksyXIsRbLe6RIcLsl7SV7OxDwD3ZUP3ad616lzqk71ADQa+7dWA11Vp8bufvrpvfc5ZQVBAIZhGObsY5/2ATAMwzCdgQWdYRimT2BBZxiG6RNY0BmGYfoEFnSGYZg+IXfaB8AwvYTr+X8FwL8C8J379+7+8JQPh2EywYLOMA1cz7e2C6v/Kh/ksW/v/QCAddrHxDBZ4JALwzT520XLwdqlP8RAbQCu53//tA+IYbJgcccihgFczx84yu3t7C/+AMHgGuzNKRRef4bC0WDx/r27h6d9fAxjAjt0hgHwdvjxDiprKI6uoZQDCuMfYBd38e3Ig4PTPjaGMYUFnTn3uJ6/OL2zDGvhIQoOwgcWVzC3fQWu50+d9jEyjAmcFGXOPVuV1y8qQzsoVfbhkDRobmgHh+Ovsb7vvAcnSJkzADt05lzjev7PVw7HkL/wDAUHyJNHwQHyi08wvDcD1/O/c9rHyjBpcFKUObe4nm8fFjeqxQvPUJl9A8cCbAuwLCAIgFoAHNWAvdeL2Hs/j9LehH3/3l3+wDA9Czt05tzyauxH1UK+ioGZN8jbxJ2T50UHKM29RBF5APhbp33MDJMEO3TmXOJ6/nAtt79RvvmnqIxtIG833bkgCIBqABxVgZ1P49j76gs4RwMD9+/d3Tu9I2cYPZwUZc4lqyNPNybyBQyM1sXcsYGcQtCtoJENnVjF0dsNfMDLXXCClOlROOTCnDtcz782tr2IwUuP6olPu/7IOXVhpw+xrOAAA5ceYmLzElzPv3Da58AwKtihM+eOvcq7x8MTaygPHIbxcqcRcgHq9lsEImtBc35laA8Hsy+wsVl+BXbpTA/CDp05V7ie/8vl40EMX/waBZL8dKz6I28DuYYrD+eJMkYbGFl+isr+OFzP/9nTPheGkeGkKHNucD0/Vy1uHQ1ffoSR2fcoEjEXCVGb+O5a0CxfFMnRgyqw9moemy+Xkd8fde7fu1s7vTNimCjs0Jlzw/uJL48KpQMMTTfFPEyIEkdOHzkaS2+UMY7Mv0YxFwDAf37a58QwFHbozLnA9fyJIHfwcezP/RFGRrdRzDXF3CHOXK5yAYDjWj2mXq3VOxodHAPrn0aw9pPvwj4uDd+/d3frxE+IYRRwUpQ5F2yNfP1xYgAYHN6OOHPHiiZE5ZALUBf5ag3h79maAwyNbWB37CM+HO9vghOkTI/AIRem73E9/87QzhzGLj9BgThzGm6xGyEWC82HcO45SfzzNlDIAWNXH2Fk8yJcz798yqfIMADYoTN9juv51uHAxx+Pzb3DQPkoFju3GyIu/ssEqDt1Ifp2IwVaC4DywAEqi8+x+mnkKdilMz0AO3Sm3/nVUlDE+OKL5miK1HHTBKgTf8QSpTRBmgMmlp6jfDgM1/P/vdM+UYbhpCjTt7ieX6wVdvYnb/4E47OfUMo1xVgItG0Btp1srwMAtVqzfFGUMB7VgP1j4MOrGaw+uwZnfzh//97d45M6P4aRYYfO9C2fxh/uF4e2MDL9qR5qkcQ87OpPYuXywybOnDp24fSLDjA29w7F4iHeT/zk6LTPmTnfsKAzfYnr+XPjG5cxcbV+W7mcFGbJOc3Yud0QbMuKjuMipkUbC1IYpiH6xRwwfn0FUxvX4Hr+2GmfO3N+4aQo05fsjrx8PTl8iMGR3XrNudPszp/T9A6Vwy6O1RjTxaqPumg3eo3CAVBFaIcCAMNjW9iaeosPe7VVxaYY5kRgh870Ha7n/0xldwpTV56GoZacJOYOcey0RFGEXkLnTpY7JAQjtiPGfSk6wMTVJxjcnofr+bdO+xow5xMWdKavcD3fOh5Y++ORK49RKh6HlS05ScxpuWIYK7fjoRe63EL0iyDX2K4IvVQGDjG8/BRHlQ9fup7PLp05cVjQmX7j10u2jYnFV2GoJebMpXFa5Fg5fdDlwuXbVlTU8404ejEHTC1/g2KtDAB/7bQvBHP+4LJFpm9wPb8S5Pe2Z7/4ASan11DON29QkZcqWmj8nFppVdd/oNnBSIy+GJYw1poljIfVehnj+9eTePfwNuyDSvH+vbuHJ3X+DMMOnekbNsafbJfH1jA6uRZWtqjEXI6fq2Ln8jSNo9NYeuTORk79zkbjsx9RquxgdWLl4LSvCXO+YEFn+gLX85dGNpcwfeNhGGrJSeItxFwXP7es+EMVR6fbETXp4p6kogfp9M0VjG9chuv5M6d9bZjzA5ctMn3BwfDrr6fGtzE0uN+8T6gTj3sLEabD5dIwixKrcSs61NuGoRgbQGNo3Zxd/x+gPhrjyMgO1ue+xYet3FtwGSNzQrBDZ848rud/r3Qwhpmrz+JibkeTmLT+XE6Eqm5woUqQRtpKozCKeveCA8xc+woDO9NwPf+nT/saMecDFnTmTON6vlMrbfze5LWHKBdrzRtXSGKrSobKQ+aqqlzEsqT15f0IYa+UjzF25QmOB1b/lMsYmZOABZ056/xWqVjF1MKbeiJUipurkqEiDENFXB4LXSnkiJY7xpKjUpK04ADTSy9Rsh0A+E9O7Qox5wYuW2TOLK7njyC/v77w3T/B1OQmSo1a8IJDkpVS/Fw1/rmdYmtq5DbQYfkiSPliLXoj6WNyq7r9Y+Dt2zG8/tF3YB2WK/fv3d3tztVgGE6KMmeY7bFn6zOlHEbHN8NQSzheix2NfavEXAh5WlLUdpqJ0FqtmRgN15OSo4KaDVQdYGJ6Deuja3hXfbkDTpAyXYRDLsyZxPX8G4NbFzB74zFKuWbJYBhSISGQWMLTrou5HCdPeoRxdWnURrnnKN1/3gEKjXFe5m4+xPDGMlzPXzy1i8b0PezQmTPJ0dD7hzOznzBYOYx1HlKJOXXl8uiKqWWLaDp06sqFWw9pOHXYjXCMXR8aoBAAQ0P7GF38Bu9XKy/ALp3pEuzQmTOH6/m/UjquYPbK12GoRfQKdex4slMWc5rslHuHyiEauddoJJlK9hVLntKKl8ZYL3NXn6G0NwbX83/uNK8f07+woDNnCtfz80Fx+3emb66gnA9QkGrOI1UoGjGPlCVKD1q3Li+TyxlVok6raGjoJW8DA6Uqpm48Qq288a9dz+fPHtNx+E3FnCnWJh8clit7mJx737zpsxMXUSrm9C5DspDr6s5l4Vetk3T3o1DMG/8LjXFephdfo1So4uP0j6qneiGZvoQFnTkzuJ4/NbZ+BfO3HoQjKQohD8dokcRZd6s5XUJUJ+50me7WdDSUYxHHTkNCxRww99kKJteuw/X84dO5kky/wklR5sywN/rN+5mhGkZGd2Ld++Vwh0rMVbebS0qIysvkxGgj/xkuyznAcbW+/+aCRnI0qI/xUgyA8ckNfJr8iHeHBxvkUBimbdihM2cC1/O/GNiZxYWbT8LOQzTUYirmunBKlgfdhu4XAa2FD29V5zRHY5y/+QiDG4twPf/q6V1Vpt9gh870PK7nW9XBjz+cW3yLSvkYBTsu5FRok8RcuOvQqWfwx7L7EZ2LdE7dQv34gGbP0rxdd+xDgwcYv/QMb9+NPgG7dKZDsENnzgJ/oxQUMLv8sn7TZ0WoJUx6ymWLKdUtmZy5Yh2dU7dp5yPpyyfvAKUcMH/la5QOh+B6/i+f7uVl+gUWdKancT2/hMLuP5m7tYJSIYhUtYgKkkgvTiLkoiY9qbpFuPq0B5Be7UKPRXy50C8WOfRSLtYw89kKgtLWP3c9n38tM23Dgs70NBsTj/YGRjYxNfupXnMujdWSk1y6slbcUrtoWahN4uaqUA5tI4s6FXLxEB2OCjYwPf8e5YEDrE19eXRKl5jpI1jQmZ7F9fz5kY1LWLi9gkIjmSgcrmq8lkhpItSOWhblTiRF5S8K+XhEe1qfLs6jnAcu3HqAsbWrcD1/4vSuNtMP8M88pmc5HH317ezYPoaH98L7hIohceWbPNNQi8pFA+qkqCApORqQkRVruueIJkYdMa4LADgAGt2Iag13HgT1c6nWgLHxbYzMvcHbbXwEJ0iZNmCHzvQkruf/xdLuJOavP0XJIXchIo5c7qVpWWoxp44a5D/t1g+o3bjcjs5PK2Gk+xe9VSMOvdHRqOgACzefYGB7Dq7n3zmZK8z0IyzoTM/her4dDKz925kbjzBYrjaToE40Di0qWnJ2s2emrlTRpMJFhem6KlF3GtM58atBiqeL8yk4wFDlCFNXvkJ18OOP+XZ1TKuwoDO9yG+Uchbmlr6NDr5FQiqR8VoMxVzpsjM8APW2xHyVqNNp1fELYS/YwMKVFygFRQD41RO5ykzfwYLO9BSu5w8iv/fbF24/aMbNbSkJSl2wnIBUiDkgiSyaD3lExaRHROAtjXgjLuLycdLQkQi95B2gmA8wf2sFKO78U9fzi6fzCjBnGRZ0pqfYmfhqa2hyFZPT67Eu/mGpoiOJeoKYx5x0Yz9psfOkWDrdjq7SRXc8Iu5vk9CLGGK3mAOm5j6iMryNzcmH+ydywZm+ggWd6Rlcz780uHERi7ceotCILct15rSKhT7XibnsylUxcIHKlQuUoRvo3To9LhFDp71W6fnkyaPkAAu3VzC8fhmu58+e1LVn+gMuW2R6hqPhN8/mpjcxPHQQuRMRLVEUcWdR0SKe68QcaAo5EBfwNOQ2gVSqCAB20ChbtOLli+E8qz4tBB61+nzHqo/t4gTNePrY6C7GF17izXrhDbiMkckAO3SmJ3A9/xdLhyNYvP4cpVz0hs/hzSuceBI00ZlDLeZZwy3asAuZR926yqnTUkuxnJYyhnH0XCNBeuMpyrtTcD3/z5/E9Wf6AxZ05tRxPd8Jypu/O3fzIQaKtUgIIqxm0fQKTRJzQBJXTbjFVMyVYRcyDSSLuvK4FaGXYg6olI8xe/0xgsrq/8dljIwpLOjMqbM6/ePjcukIcxffNuPmdjTOrEqC6nqFyrFyXaegWAxd8RDoxF25H6hFnbp0On575Dwb80s5YO7SKxRtBwD+0y6/BEyfwILOnCqu54+Nr13HxdsPwqFxI6WKIjxB4uaheEIv5iDtxHMgKso68aao2sjCDkRj9kmibimeC5GnoZe8A5RzwOKdB0Bh739wPb/S7rVm+h9OijKnyt7489XZAQfjk1thIjQySqHTjDvThKgc/qBirhJZ2YkL6Pw0akFz3UCxbiQhCsAO6juj8wM0k6T1A0B4mzqH/Behl6mZNbwfX8Pb41fb0H/vMAwAdujMKeJ6/s2BrXks3XocJkLlAbjk+LPcYSeLmOtcNqR9qOLn8jrytsR/+deB7NRVHY1oGMaxotehYAMXbz/E4PoSXM9f6uDlZ/oQdujMqVEder8yf+EjhiqHzSSoFQ+1yDF0GnaRxVyuXgHiwgvNtA7aTh5tUbXtGprljSqnLrYRUJcOIKjVzzOw66MwCpc+PLSPieWv8fbD4Ndgl84kwA6dORVcz/9+sTqAxWvfoOA0OxEJd05DLULAVR2Jsoq57LyzdP2X19ftR5UslZ26hfhzet60d2wpByxef4bi/hhcz/+F7r0qzFmHBZ05cVzPL6C0/c8Wbq+glAtQzMWrPizEB+ASYh4+kC7mSvGVRBqKdsoqGIW403VlURfryKJOwyyxEBI5b3q7ukqxhvnPHiIob/y+6/lOh18Spk9gQWdOnM2plYPK4C5mL3wIE6F54s5FqCUUPineLMRRJ+YWmmIOxIVcoBJtFUniTufL+9aJupzUDcsZ7eZ509r0YqPD0fzSGwwUqwDwW61ffaafYUFnThTX86eH1y7j4p0VlHKI1p1b6lCLKgmaJOZ0moqqcn6GR9p26f9EUaf/pWMPe8HSjlWiF6kDLNx5AOT3/57r+SOdeUWYfoKTosyJcjD24t3ccBXjYzuRkRSFeMkhB13cnJIW8hDzBEmGXE6AUuh6tGwxHNOFLBcJU5pABW1n1dfL2cBxDZExXmDX24vlQQDUHKCaAyYnN/F+5gPe7R2tp5wKcw5hh86cGK7nf6e8PYOLt57UxVzu3i+FWuSORKq4ORXzNPdMnTak9qrQS2I8HdEvEHl/quNKSpLSeLq4DjlSvulY9V8zpRywfOsRypsX4Hr+9Y68MEzfwA6dORFcz7eCwU9/Nrv8GoOl4/DmFfJYLXTgrdgDyWIOxMMwAll8KWkxdKDpsGUHb0Hv1sPRFhU3k6bljKJ8MUD9uRiVUYzEWGvcUDoAkK8BQ5VDzFx5hm9fjz8Cu3SGwA6dOSl+rYg8Fq+8RDnfdOdhZYsVdeqxUAtaE3PhpGWHbZoQTWqvcv5yzDw8LrINXZLUgmaMF6s5TyRIL17/GsWjQbie/yumLwDT/7CgM13H9fwyCrv/aPHOA5Tz0Tv1iESoKtQSGeu8RTGn0+J5xLlb5g/VNuQEa2T/pqJuRUVdF3qhN5Uu5QIs3F4BStu/43p+vt3XiOkPWNCZrrM99Wh3aGwDs3OrkUQodaEixODYcdHTDXSlE3OVK5dj67JIm6DrZESf032LddJEXZxf5L6jiutCa9OLOWD2wnsMVPawMf3lYbYzYfoVFnSmq7ievzC0dglLdx5GEqHheC0WYl37IzF0NEWUiqZAJebiufgvCzldN+tDkCTsgF7U6bLIcjJPOVSwRcZ5abj0ch5Y/nwFo6tX4Xr+ZKuvEdM/cFKU6SpHo9++nJ/cxejwXiwRqgu1qOLLMrLLBdRiDsRFXEVSLD1ScmhF54ttB1IClJYtina2YntivkiS1sR00Dw3R4z1AiCoNuvS8zVgfGwbYxde482W/QHgBOl5hx060zVcz//Lxb1xXLzxLNoj1NaHFJLiy7qQBRAVc9n90vlQtEsS86S2smOn85Kcumk8XRd6EXX7IkG6fOsJyluzcD3/C/NXh+lHWNCZruB6vh0MrP/hws1HqBSrsR6hNJSgDG8gm5irhFxVvqgTcCvhIZMWm48dC6Jtks7HNPQihL3gAIPlY8xef4La4Mcf8u3qzjcs6Ey3+M1yPsD88muU8tFxzsXNnkUSkIZaHBvauDkVPwEVyyRXHouBI1m0Kbq2ScJO59HjF8t156UqZaShF+raaYL04pWXKKIIAH895XSYPoYFnek4rucPWfn9f7D8+QNlzbkF4tTlUAviLlcl5rJIqsQU0As5RfkLQeG0dduQhV13HGmiHrazgBz5QlONQCknSEuFAEt3HgDF3f/F9fySwcvE9CGcFGU6zt7E0825UhGTUxvaRKgcaqFunQo3FXNBFjEXqEQ8C7S9SGqKWQFpE0mKWupkqfhPt12lN8RA8z/tRSrGegnseIK0UANm5j7h3fNNvKm93FOcMnMOYIfOdBTX868MbCxi+c4jbSJUFWrRxc0p8giFQFTMlU4Z+oQp3a5ppyLVduR90Da6YQjoedJ5cjw9vFbkHOl1FNe2KMZ5ubOCobVLcD1/3uDlYvoMduhMR6kOv/3qwtwGhisHykSo7uYVJnFzMU8gizmdB6jbhssy+lfaPpDcNXXskXFdiOsOguh8cW6RG0uTNlVRtihKGa3oWC+OGJHRIpUvDjA2soeJiy/xZq34rXQJmHMAO3SmY7ie/0vFw2EsXX8ehlpEnJfWnKtuXmHUTR7N5UlirnLloq3ScRs8KEk9RnVuXddW/kUiz1O5cnod6bAAhUaC9NJnX6G4MwnX8/+C0QvH9A0s6ExHcD0/h/LWv1y8vYJysRb2CqUOXdRSp4VaVGIuMBFzVbskETchSdzpsYXzpXk6UafL5JCRqpTRQvQ60jFeRIK0Uq7iwmePEFTW/sj1fP6MnyP4xWY6wvr0T44GygeYW3yHUi5apqjq3p8UalFBRR5IF/NwPSqc0Iu4bekfsbbSdpLcOj0elairTlf+QtNV/8h16mGC1AEWL32LsmMBwH+m2AXTp7CgM23jev742No1LH+xEilTlAfbisTTpVBLWtw8q5jHxm2RjjlNtE3b0u2qOjOZirou9CJfCyreciiGJkiLOWDp8wdAYe+/dz1/MPkMmX6Bk6JM2xyMf/1pbtDC+NiWNhHaaqhFzBOYirlAJeQ6VIlSmgCVtxHe9KIxX9zcQi5XtNBMlsqJUijm0ySp2J4t2jdKF0ViFLXmTTBogrSYA6am1/F2chVvDve2yGVi+hh26ExbuJ5/q7w1h0u3H9fduSIRahJqAZLFXI6np4m5HFpRueuk0kSTNrFYONlnmlMXbeS4u+pXi0nohSZIxZAA5Txw6c4jVNYvwvX8ZfUZMv0EO3SmZVzPt2pDH76cX3yPocqRMhFKQyuOFRftpFiygIYpxDSQLOZyW0HWckUZVfmiyrHXkOzURXsh0nT9yP5I+8CKdjiSR2Skt6qrBcCRDQwP7mP68nO8fjf8HOzS+x526Ew7/MfFWgmLV1+EN66QE6EWoglRMVaLaahFFXMGsou5zoUnJUPT4uyxOL3k1iPHpThuOSeQFk+nVS+WFb1JCL3OYl4xB5TywNKN5ygcjMD1/F+MnwXTT7CgMy3hen4RxZ3/benOCgYKAYpONBGqqjnPGmqJCGQGMZfFMq2npym69XRVLllEnU6rRB1knmVFx3qRr7NIkDpW/X+lWMPirYdAefN3Xc93sp01c5ZgQWdaYnNqZX9weBuz8x9RzMUTobqac12oJS0JmkXM6bqUNKed9JDRCTtdTo9LJ+pinryuJc2n11Dl4MX1lgfvEp2N5i++xUDpCAD+q/jZMP0CCzqTGdfzZ0bWrmD584co5tAMtygSoSJJJ9x5mhMX0HYCUzFXhUJ0rto0pm6aGM0q6rL71l2LpNALFXpVgjRvN25X98UDWPmD/9r1/FGzs2bOGpwUZTJzOPby7fzoEcZHdxIToTQhmiOCaBJqkdtlEXNI8wTtJkRV21ElRsXyyEiL0CdKxXOxbZokta1oKSMdlTFsKzZuR8d5EQnS41r9S3dyYgujs+/wZre6Bk6Q9iXs0JlMuJ7/3dLOFJZvfYVSvv5zXjf4lkqgdW5TbivoppjbVvaHjMqxy8vSnDo9FnmaXicgHnqRhwXQjpveCL1cvvMY5c15uJ5/M342zFmHBZ0xxvV8K6is/sn8jccYLB9HEm9piVCVeCehEjggu5ibhEmykBS+0e2fzlOJOv3Ckr/QVPsWiy0reocnsVyVIBXjvAxVDjF39Slqw+9XWrsCTC/Dgs5k4e+UbAcXr7xCicTOTRKhWUMtqjhzmphH1sso5FlcuW5burh9FlEPp8n+LcU8efu0rS5BKpKkS9e/QfF4AK7nf199dsxZhQWdMcL1/AGrsPc/LpHbyonkpy4RSmvOTUMtEXdL9m8i5nJbkLay+JqItklbeZ7OraeJOhD/5aITddqWJkgdW/06hEPs2o0bYeQDLN1ZAUrb/8z1/ELy2TNnCRZ0xoidycc7QxNrmJ5ZC8driXQkUiRCac05oBAsqMVUDkO0KuYmAtwKpsJOl6mOl4q6/Isk6RhVIk+vN30dZJcuxnmZvfABg0O72Jx+cNDaVWB6ERZ0JhXX8y8Ori/j0p2HkfFasiZCdU5cFWoR88Pn0jwTMackiaRl8FChE/ak49GJuryu6hrGXLnmuoq29HWRb4RRzgOXPl/ByOoVuJ4/rTlF5ozBZYtMKsejr7+Zn9rB2Mh+WKYoEqFCQEwSoYB5qCUSH27Mb0XMk0Q8C7S9POSK2EdNGj1RHJc8qqJcumijPlIinRe58TSa14CWMoKWPTauUyDdsi5nA0GtLuY1G8gF9dfuyAbGRncwsfgarzecdy1cEqYHYYfOJOJ6/s8X98awfOOpdrwWmhCN3ABaId4CnbuVxZwuo/NUYp7k8MO2aF+5dNvQnV/W8xD7MI3tU+eeliDNWc0SxlIeWP7sCUrbM3A9/ztGJ8/0NCzojBbX820MbPzBwq2HqJRqkfFaVInQ8Oc/oqEAQO3WgbgA0flAc1uReRoxp8jTSUKuCl/IDxWqbeqOI0nUAaTG05NCL7FzgFmCNG8DgwPHmL/+GMHgpz9zPZ9d+hmHBZ1J4u+WC1UsLL0Jx2uR3TlNwMmJUJX46ERKIOYD0TenqZjL20ty00linaW9vA/dL4Wk+nIA2ni6mFaJerhMHIv0OtDXR+4AVnCAUg64ePUlisgDwN9KvxJML8OCzihxPX/Yyu///eUvHqCUj9ac5xyzRChgLppUoADE4uax9hoxl7cpk0XEdSQJu9xOfi4ftypJKtenJx1v1gSp3Xj9RNlpOM7L5w+Awu4/dj2/bHwhmJ6Dk6KMkv2Jpxuz5QKmJjeV47XYlnmP0DR3TvXKJN6cJuY6IU9D1UZ10wm5PW0jNhFJaqYkReVpIJpMpaKuS5DadLrxWigTpI12tcavLTHOy/TsKt6Ob+BN9eUu1JeQOQOwQ2diuJ5/rbyxiMt3HqGYazhzW50IlUVa1b2/lVBLp8Q8yZGbxMmztKFY0nL5edJ5qeLpdH3dl6H8JZqlB2m9jPEhBtcuwfX8C+ozZXodduhMjOrwu8cL82sYHjyMlSma9gil4p0EFX4AiXFz1bbSxDypfSvQ9WX3Th22OB6VUw+Xa5w6gHAARbquahvhcrFO0DzGwCI3lka9fDGwmr+uqgGQD4CqDVQdYGxkD1PLL/D6U/kV2KWfSdihMxFcz/8PikeDWL7+tbJMUU606RKhQPZQiypurhJz6vzD9aXzUDnbdsVcRrVNE6eedhyqeLrYlu46yqEtIJ4glcfbUY3zsnzzKYq743A9/y9luRZMb8CCzoS4np9Heev/unh7BaWCvkwxayJUbkeRXXySG6fLdWJuIrIyQviSHkmkfXkkibpJSMkk9CLvW/6VJJ6njfNSKVWx8NkjYGD937iez/pwxuAXjAnZmP7ysDKwj7mF95EyRTpeSyuJUBk5xg6YhVpMxFzej07MTcXatH3aF0krog4gVsoAL1RDAAAgAElEQVQoXze6/aTXwaSMUYzzsrD8GuV8AAC/qb8iTC/Cgs4AAFzPnxhdu4rlz1diZYrUlXciEUr1yDTUohMxub1umu7PVMR1pAm7blr35Sa2KbfXhV7EsqTrKou6roxRjPOSF1/edr0H6dIXD2AV9v+B6/lDSdeC6S04KcoAAA7Hv/44OwRMjG/HyhSFEOjcuRxuMRFMk1BLUhI0q5i3K+IqxDaDlOQonbZQT5TKbVTbVpUyisSnblXbUpQxNv6bjPNSaJQyTk9t4O3UR7w52N8EJ0jPDOzQGbie/3lpaw6Xbz8JbyuXd+rjfpiM1wLof/LrEniCtN6gdFol1GlinubIVTFn3UOHah8mXzKthl4As+ub5tJVZYyOTW9X9wgD6xfhev5l/dkzvQQ79HOO6/lWMPTxR3MX32Fw4ChMgqaN1xIZu0UherLYyKjcOX1uGjenqMRcR5JAp62jc9a07FC0V7UVLp22Ef9Vzlzn0iP7QXQ+DWWJproyRscCAkUZ4/DQAWauPMe3b0eegl36mYAdOnO3WCti6eoLlHLRJKhwcTSRRoUiqUxRRufOk0ItWeLmpmKe5rZNSNpGklPPGk+nz20LRglS2ZWLfUVcOpruPHzNLCjLGJeuP0fxYBiu5/+S+oyZXoIF/Rzjen4RxZ3/denzByjmg2YHIqv1MsWkUICAfimIabEdFWlxcxMx74SQm24zq6innrf0JZglQap6nbKUMQ4Ua1i8vQKUt/6l6/n8i77HYUE/x2xPPdwfGtnCzNwnlDRlijScYlKmmAR1jWJafp4UaklaT5CUSE3DUjxMaEfU5Xm66yA/T/o1RNt3ooxxfvEdBsoH2Jj+yVHC7pgegAX9nOJ6/tzQ2mVc+jx+Wznx4bagduftlCkCanceWa4QM5WbTRPzNFduIt6mAt+qqKu2mZpzUByj7rqrXp+kMkbbipYxFpzGjTA+X8Ho2jW4nj+ecBmYU4Z/Qp1TjsZevZ4fP8DoyG44jKrpaIryz/h2yhTpc912TJxyWpVJ1u2lravKi4p9RsZzseJljaptqkoZW0mQKrdP2on1bSt9NEZxu7qCA0xObGFs7i3e7NQ+ob1LyHQRdujnENfzf6a4M4nlm1+FZYpZRlMEsrnziHhDLeC6UAtVjqTwAzTtKGkuOwtJ20r65dBq6IU+FyETuk4nXHpaGeOl249R2pyH6/m3Ei4Nc4qwoJ8zXM+3gsraH1+4+RiVcjVMgtLRFKkLzzKaYlIsPWsiVKYTYt4NOiXqacenEnhVglS1PzFNhT18ICrs9OHYzZE2Cw4wVDnC3LWnqA19+JJvV9ebsKCfP3695NhYvPwqVqaoGo2PlrlZkvioYumCpPnycxN3rlrflG4rTyvbV37pSctME6Rimrp0kOfUldOcBnXpqs5jyjLGa9+gWCsDwF9r4bSZLsOCfo5wPb9iFfb+4fLnX9Z7g2rKFG0r2nFI5+AEqnYUnTunyCKmWiZj4s5NxFZ1brpz1WHy5ZNUG6+bp/u1E7bTbFf3a0l5fmR+WhljKR/g4u0HsIo7913PL6jPiDktWNDPEbuTT7aHJ1YxNb0ejqYox0tt8r/VTkRAdneuWl+3jmq9rGKeRaxN22cV9SzHnNWl6+andTaSX38L8TLGuQsfURnexubUyoHmcJlTggX9nOB6/nJlfQnLn9dvKxfevKLhwsSHvt2xzjvhzg01NrZ+ZL8Z27e7v6T9muyv0y496XVRhmVIO/H6U5dObypdzAHLnz/EyNoVuJ4/k352zEnBZYvnhOORN88vzGxhZHBfedNn005EgLk7b7VMMWkdk/V0i9sVctW20sZqUUFLGW1LcRNpzfppZYx0Wrm+WI76DsLpxg5tNMsYHbu+HfFfvqn0+OgOxhdf4c16/i24jLFnYId+DnA9/3vF/VFcvP4Mpbz6ps86dw6o3XmSi6fo3HmridC0UMtJiLnJduXZrYZeTtOly+8HmiAt5oBLt75CaWcKruf/tPIiMCcOC3qf43q+g/LG7y3cWkGlVAsToaZjnWft4m/qztNoJUxx0mKedfuthl4oWWLpyvURfX3k11UuY5R/xYmwS8EBBsvHmL/xGEFl9U+5jLE3YEHvf/7LcqmKC0tvIzd9Vo11LrtuuXZZ0Cvu3IRui3nSftJ23WsuXWyPuvQwMarobFRwgIXLr1CyHQD42ymny5wALOh9jOv5o1b+4L9Z/vwBijlEbvpsKzoRye4caM2dU07bnWdBvhad+DKQN3FWXXoYdiGlrnkbKOeBi3cewCrs/U+u5w+knx3TTTgp2sfsTzxbmy3nMDGxqSxTpJ2HdO5cFmkTd96pypaTcOdpbcTytPFSRFuTdhRdglS3bVWbyDZQT2zKN9oAmjfBAOo3s6DLqo1tV4Pm6xdYzZtuiNvU1Rrjv+SdettiAMzMruHt+BreHr/cASdITxV26H2K6/k3ypsXcOn247ATkeg4JHciSnLn4n+n3HmWyhbTNmlfBu3si7ZtdZvtuHStyz5hl07dOu1sFJYx3nmIwfVluJ6/mH52TLdgQe9TqsPvH85efYahyiEKTnOsc/lORFncOaR2rbpzui2TZa248zRaDad0IybfifNTjd0i024snf6ao0nSggOMDe9jcvkbHI++ftH+2TCtwoLeh7ie/x8VjypYvPZ1eMNnIeZZ3TkQFXgVae6cbke1LIuedcKdtyvKrWzf1KVnSY5qhxKQtqd6fcR2s7p0eUgAYRSKOWD55jMU98bgev7Pq4+M6TYs6H2G6/l5lLb/j8XbKxgoBImdiEwqW1ROThd+yTJWSTvt2qFT++ilY9WFXbTDKiheP1OXLl5/OnCXEPZKqYoLnz0CBjb+wPV81pZTgC96n7Ex9eBwoLKHuYX3YZmiIzlyKuI5W1/ZAiS7c9X8bpYqtuvOT0KEk/aVtPtulDDK66u+oFt16bZFYulkNMb5pdcoFaoA8HcTTpfpEizofYTr+VOja1cgyhTDkRQ17tyhAp7izpOggiCmVc/TtnHW6HboxqRNWnI0LZkt78vUpas6G4kyxqU7K7Dy+3/f9fxhsz0znYLLFvuIg/Fv3s8N1TA+thPGznXuXMwzdeeqZKipO2dOjlgJo7RcvM60hDEshwRiY7zYiN+qTpQzUscuOhvla8Dk1AbeTn/A2/3DDXAZ44nCDr1PcD3/z5W3ZrF860lkrPO8wp1HhsftgDtPmgY6E26JbdPgWEyXtUPWfXYj7GLy5ZmU1JbbterSHaveea3gAMu3H2FgYxGu518z2C3TIVjQ+wDX863a4KcfzFx/goHScb1rPxmrhQ7AJVc96Nw5pLayO6ecRDL0LIZkTOjkeWVJjqp+bUXWkdsgHkunv/bCBGmjLn2ocojpK89QHX73uHNnyKTBgt4f/M0i8rh45SXK+WgnInlYXDENRGPfsjtPc30cbjk5soq+SXI0aV3VF0OSS6dunXY2Wrr+NYpHg3A9/5eznQHTKizoZxzX80so7P7Pi7dXUMwF9RphqYu/yp3rRlSkyO5cpp1wC9MeJmEXk9dHzFe1FbPSXLr8XhOdjUr5GhZurQClrX/uej7n604AFvQzzvbUo73B0U3MzH0KE6Fhx6GM7pzOV334OxluUS02jZ/3M6ZxdB266540CiPdtvz609dc59LDB6mqEp2NZhfeY6BygPWpL49SDp3pACzoZxjX8y8MrV3C8p2V5uBbVrI7B+LuHEj/KU6R23K4pfdIC7uYIL9nxLZMXLoQ9lIeuHj7AcbWrsL1/Im2TopJhX8GnWGORl+9mhvfx8jIXmSsc9HFP/KhkxyXPC1IKlWUSXOTJnAIxgzbyj6So8l2bCu5hFG0ARrlio22dCRG26o3DV160HTp1QCYmNjG6PwbvN3GR3AZY1dhh35GcT3/Z4u7k1i8+TTs3k+TocI1UWGmsXMg7s7TxLXV5BzHz7tD1ji6KuyStn3V+qYuXbwnCw6wdOsJSltzcD3/TpZzZLLBgn4GcT3fDgbW/t+5m49QKVYjnYgsqN25znHr4rTaWKw0rXoDdVq4O7G9Trjbk9xuOyjzH9J0lktK3w+xaijExV0MCeDYzQ5HlfIRZq99hdrgxx/z7eq6Bwv62eQ3SjkLC5e+jXfxz+DOVaWKJglS08Sbjqyf5l4UzdPE9PqZJqzp6xyrhFK8H8T7SOfSLZDkaONRygELV16gGBQB4FcznjJjCAv6GcP1/EHk93978c6D+i3lnKYT0sXO5ZBKpNLFcL9J1S1nJZTS6S+Gs/JF007YRbSxpGnxP8mlC4EXuZ1iLsDCnQdAceefup5fbPO0GAUs6GeMnYmvtoYnP2Fyer3+QSHu3EKyOwfUpYpivpwMlel13TYR2E6J8Enuq1voXk/6PpDny/F6E5cuOhwVc8DM3CdUhrexNfVwvztndb5hQT9DuJ5/aXDjIhZvPUQpV082ZXHnulLFpBBKUrgl6c3Ty+WL7Qptrwu1Dvp66aqWdF/0qkoosb0ssfSCXR+NcXjtMlzPn+vwKZ57uGzxDHE88ubZ3PQmhocOovcIzejOgWxhknbadiscE0DtMEXZXRqm7VTrtdOu298FYrTFrGWOJu0tqZ2Ipdca8+lIjI4N1KqNJL0NVGtNlz4ysovxxZd4s154jd7/4XemYId+RnA9/68WD0aweP152ImI3ic0yZ0D6mQoEE1+qX5mq1C571525DpqQfPRiXa9iOlIjMp1ETUEtL0lva9MXXquIeqLN56itDMF1/N/psVTYxSwoJ8BXM/PBeXN/2f+s4coF2r1yoFGF//wgwS1Owfi/4Fk8VZ9iE9arwNJPFViqtPXVoSXirb8aGVbKlSz5bbyeZuS5deG3N1ftS1d/NyS5sn/Y5UyaLp0WvlSKR9j9sZjBJW1P+Yyxs7Bgn4GWJ36yVG5dITZxbcoOPEu/jp3DkRLzIDkmLmMaQVEL3JabrpXXbzp62Tq6GlylL6/qEsXYwdRly5+WRYcYG75FYq2DQC/nv2MGBUs6D2O6/lj4+vXsHi7WaaocueqChX5ue6ncycFvh1aEcOkVU5aXJP2Z+LOTZe3si0V7eY75JyMqpxRdukiTJh36rXpF24/AAp7/9D1/Er2M2BkOCna4+yNP1+dHXAwNrEVKVOU3Tm9CxGQnAxVhVt0IZh2RVyVfKQJzaTkZBBEj13XVpcgFesA3f0yShNTU61NCrd0+8tJlRQV82wrPt5LpA1Qv3VdQ8ir5Ln4n3OAoAocW83hAQoOMDWzhg/ja3h3/GobnCBtG3boPYzr+Z8NbM5j4eZjFOxmJ6Ikdw5AmQwFzETN2K0bn0VnabV6pBtJTZNtdjLOf5KkvQ/k0J2cHJXb6Vx6wQYWbz3E4PoSXM9f6uxZnD9Y0HsU1/Ot6tCHB5NXnmJo8DDSxV9250k/fcX/LFUop1mx0k6S0KRpuxUrWdbPsguTJHAnMPnAZ32vpCVHw8oXMTSFRe5u5AAjw/sYX/oaRyOvv854OowEC3rv8v1itYzFq9+kunNdMpT+F9B1TOPnrei7Soh1IpVVvLLGqpO2k/VhSidj+1muW6tVMmnQ94vswoH4+y0i5I2HGGeI3lVLuPSF689Q2h+D6/nf684ZnA9Y0HsQ1/MLKO787/O3VlDMB2GtOXXnth0VcVVSSg63JNUby3Q7AZpF8LJ8OYhtn1ZEI23fJiLcqS8sU+QQSdJySlLYhS43cenlYg2zNx8iKG/8nuv5TvtndT5hQe9BNqZWDspDO5ie/xAZGpe6c0dyP6pkqGpaR6cEvJ1QRhI6Ue8VYTcR8lYcdaevZy3jdox+wUlmgk7HblOX4NJnFt+gVKwCwG9lPEymAQt6j+F6/vTI2mUs3FpBkTrzFHcOxCtVuhkLl4XBtEKDPm/XySa1jayH7oi76Xa1idwWfnmo2iWuE6S36RSqair6PHy/2s1p8d4W9yC9cOsBkN//e67nj3T/iPsPLlvsMfZHX7ybHTnGyOhO85ZykjuXHQ+geC5tV1WnLtOKS291TBSTbSlLHgP1F5VpeaKsa1kOPasmmghtUvusItzp+LmqlDFtmRjbRbQJUC9jFNNinmMBgV0/5mrQEPQAGJ/cxIfp93i3d7wOLmPMDDv0HsL1/J8q78zgwo2v6p2I7KaDkd0NRZUMpcuUcdET+KgEGheZ5NJNRC3t10DW5KXpw5TUUFALYt6KO+8GqrGAksJ8FhQhGWhcug0UHWDhs8eobC7A9fwbJ3RafQMLeo/ger5Vraz+u6lrj1EpH0duXBHGG6WYuSoZKjCpYOlW4jOzs0xZXyfqJsJ+UoJnsj/dMWcRc9Nj6QYm7yfViJ7K5GjjQWPp4e3qBg4xcfkpjofeP+zOmfQvLOi9w6+VrBxml1/WyxQT3LkuGSro9Itqqg8qsTJx6SpUIteKsNN1u9WxyCSha5rUTRNz7S+dFhKuun20i64zm5wYdRJc+tyVr1E8rsD1/F/p8OH1NSzoPYDr+WUUdv/R3K0HKOUbgxlJ7lxXbw6kl511G5WgmYhnWoI0y3ZNhF2s36lHGknHZHJuab9csm5XTmR389dL5NcikuvTwzp14tLLhQCzN1cQFLd/x/X8fPeOtL9gQe8BtiYe71ZGNzAxvap15+KhS4QC6rh4JwVeCECgEQgdOpcuT6ti1TqBShP2bnWwSSNt/7pjzyrm7bjzk7o2uh7MYhpoluA6dtSlF2xgav49ypU9rE0+ODyZIz77sKCfMq7nLw5tLGP+s4eRmnNHcuW29Erp4pWq5aqefWm02ptRJ96mog6oxSyrsIt9yo9OkmX7Wc6hVTFv9ZdSO+2pyUi7ZSEQFXYRRlS59JwDlPLA/K0VjK1fgev5U9mO7HzCZYunzMHIty9mxncxPLyHnEXGOrfICIrQh1uAePy81QoWVZlgWlkiHYVPoCstpPPTShQDxM9TV5pIRSi1bPEEnXuSOGp/YaS0MxFzZbxefyja42k1JGNZgB1EyxfFCIwIomGXoHFsQsxrQdOlH1vAyOg2hude492W/R5cxpgKO/RTxPX8v1zeG8f8tWeRmnPqzkVHIlW4BcgWP28n/CI+2yonDmlZ0rysTl0XW9eJTdY4dycx2bc2uYv2wyyqfcX2E0SXdfMSyXF0Oo8mR+X3N42lF3PA/I0nGNiZhev5X3TxcPsCFvRTwvV8u1Ze/8OpG49QLlYj7lzXaUiuaOlWr9CsLlbl/pKEO03Uswp7mhNuJaGZRNZtJrXRCXkWMW/XnceOqYMqrytjpPOUCdLG5yFn1W9XN3HlCaqVjz/k29Ulw4J+evwXpXyA6cXXKEjuXIRbRCKUIqaT4uc6Wo2nym7O1KVnEfV2hJ22Nz3Hbla3mBxPFiFvRcxVlS06dy6/zrrtt/pFqDIeFqLvYYvMozeVFr9cZ5ZfoogCAPyN1o7ifMCCfgq4nj+M/P5/O3vrAQpO043I7lwkQ3XhFvl5VjrxYVVVvLQi6mJ5FmE3Efduh1+y7Et33MbnnfAlmJYcPa2qH4HuPUvDLkkuvZQPMH1zBUFh95+4nl868RM4I3BS9BTYHn+6MVMoYnRiI+LOaW864Vh05V5AdzJEIjmpu/1b0NivmI6sC0RuUyaWy8lQILoMiO+LttHNA+LimHRNTjqmnrY700Rk2vC62s5bCct17rybg3mpkvlV8r4SydGa1XzvC5d+HACTs5+w9mITb2ov9xSbY8AO/cRxPf/K4OYiZm8+irlzOgiXjOoGz+1AP+RJn9202LC8rSSnnubWszh2Exec5OI7iWqfqv0muXidI09z5WliLu+jFehq8muUdZOxpL70PpaToxaaLj1vAzM3VzC6cQmu589n3PW5gB36CXM49Par6el1DFYOwsH9ZXeuCrcA+gG4TBDOOgnhqmWXHptPtqVy9KobCpu4dbFcPkcqRCrXTlF90Z1WtCFNQLVfSgbOPTGxrGgX+SKQ1tO5806E5JIQL1X43rKBoFY/PjEvZ9ddfM4B8gEwPLyH4Qsv8H699C3Ypcdgh36CuJ7/75eOhjBz+evwLkQ5OyrkQDTcIuhUrFyeln+Cm24rUM0jjrGGbG5d5051rl0nMCcZP29ln7rlaecrt6PLw+eIhllMxDwN3S+NpOk0dAn90NSg+Xmg47zkLKDgADNXn6K8NwnX8/9itj33PyzoJ4Tr+blaaetfTF5/iFKhhnyjN5xlxcdqoaRNZyWpYoIuT4qpJom6vF1Z1E2EvRVxTxNuneh24pFln1nPK+1ahdPSdmm7cL5inok7T9tuK5j2KKXhl5xT/6yUS1VMXH2E6sDav3U9nzWMwBfjhPg0+eVRqXSA8bl30XuEWiQJqgi3AO3VmJt88GSB7oaomwh7VnFPGsHwpFx6lv0lHXuSiKcJucqVi7bhthTz0sRctY6Odq5vxLETcyM+F3ScF+HSJxe/RcmxAOA3Wt9z/8GCfgK4nj8+sX4V0zdX6uO12M0RFWUnIn5yqsjqzpMSWPKH2XRbOlGnH35VCAZIF3bVOrSdicAnjalyUu7c5JhMzknVPpxGsivXvTaQnptWtSSFb1THYIL8fla9vXUuvZgDJm88QJDf+23X8wez7bl/4aToCbAz9vWnqQELI2NbEXce6f6s+QnaaoilFsQTiGJaPFfNCxAtS6Rt5CSpvF2xrpgvjl9OdIZjfEht6fnK4qBLksrrCbKIi8kvoHbquE3F0mS9pHu5xr4YFNtS/YpK+uWlWqaal3TMJtD3Wg3Nz0RA5oe16Va9mGB0ch3r46t4d7S3BU6QAmCH3nVcz79d2ZrDzLXH4djmOSda1QJEwy3tktibMKF9UuhF5eiUyxEXEtmxy4lTlWtPCj+YxtNNQy06R53m+FvZf9K2devJ1yl2HeVrBfUvplbFXHX+qi8LedvtQoe7kO/QlbProZep6w8xvHkRrudf6sxezzbs0LuI6/nWUeXDTybn32OgfBS681i8XHbnja/ZVjoRyaMfymWCOpcuu2/ZqdN1qOOmTjziyqXjpsvEcYltiOOOXANpvXA+uRA64ZAddzvx3VYx/RJQzjfcpokjl59rK2RSxDzNnceOTT54A8KORo3yxar0fgqrXmzACRq3q6scYGjxOT5+HH4Gduns0LuMW6yVMLn0InJfUNrNn7qOdt6NgcINaj980jzdh9fU5an2JTt2eVsq166Kt6c5eFMXfNIPZDhm3bmqthm7fprrq3pdVK+XvC26LC1ZKm9f9f5r163LYUl5WICCA0xdfo7S4Qhcz//F9vZ29mFB7xKu5xdrhR1/4voKSvmgGTu3ozW2pug+F7qwQpDyQc4i6qq2siDT+ap28rZU7en20gRedTs1k0cnaWWfSedhEooB4iJO2yjbK14j8RxQv8ZpYi5vn56D7rXJivzxoFUvNjFHxXwNY1cfolra/F3X853se+ofWNC7xKfxlf3S0DbGZj9G3DkNsdgKYU/SePHBEG5c9RmpSR8o+qFL+nDKben+5LZpwq5rpxIkebtpAp8m8kmir9pPO4/Ytg2PJ8nV6/aTJOJJr4dJzkO1rphH/8vvF7mt7hdb2Ja0SxN5+jlQ3YPUIeJecICx+bcoFo/wYfLHx/qt9j8s6F3A9fzZic0rmLi2Ui9RFF34pTsQUTrRYUgWu6TEV5Koi22luXWVYKeFCNLESifwOrFKC3mYiGynHgLjY0v4kjC5Jqrra/qLSWxXta7OxdPpmrQfer3pdWjFmVOSqr9yTjT0Mnn9ASbXr8P1/LH29np24aRoF9gdeflmcugIleHdyBjnclVLpzI4tUBfohhJdiJ5bBbx4ZOTpUDzgyonPOkHNpYYJctoAlXVns7TaYC8PxW6ssfTwETMkpoofwWonG+gbyN/SSjnG3zhy8tiX/aafYbt44fdMuJzZKEZxsw7wODYFspT7/Bxr7qKc5ogZYfeYVzP/+7A7hQmrnyFolPvRKQa51yQ5MyTBEEVdpE/aPLwqdRBy25PdoLhNjTuja6jc5A6564LLyRtA0DMtZq42NN8dOOY6Wuhey11x6B7TeX5Klcuv5aRdmJamqcUdmmevFwHLfOVQ5YiBJO3gYkrjzG4PQ/X82/qt9a/sEPvIK7nW8cDq38yvvAKxeJxJAEqwi1ZEc46HCu68aaPlO+JdgonDqs+HXHqijJF6tbFfqHYp/hAyo5bLrHUOfdwnupcja9KnCRnf5qYuPS0L26T9vK8IGlZEF+mcvI1RbusYq5y59QQCJE3uU4U0enIbpQwCpdeHjjE4NJTfHo7uYJz6NLZoXeWv1OwHIwuvAqdeTiaYqOBKn5OyfK+lj8IkQ8ldV5AGFOnjk7n8MRxiA9cmuOG1E52oaZOPGuykD6OayfjurvxSIq3G28j4ZoD6dukrzl9L+neK+E0zMQ8q3AbNgs/W6LoIG8D4xe/Qak2ANfzv2+4mb7BCnoh2NgHuJ4/UMvv7Uzc/gEmptdQygFFp56syZP7I4Z16GTwfosIv/hpmXOkGnXyM5POB0gZJJptwraWNA/Ndeh83Txd56aksJHJzThU32lJX3Qmv246eaPsTmHy8UoSOdUyVfMkFy4vV7lxXRuVm5fzKjoxF9sXYi7mU3dO1xPzj6tkPdS/rIOg/r8aRJ8fVYFqDTiqAYdV4KAK7B8DH19PYfXxZ7APB4v37909VFyyvoRDLh1ibezJzrRTwfDEWnMkRTsqrknUgvo6dDoS7oB6PBPVmCp03bDHpVhRHI/0oVQlQClySCNJhOSffbrtyVQD/W9ken5apGtympg60aR2ukVKkU8QcHk6TcTl7ZkIOZ1WOXPxXPXFoxJ53XmI3qSRaZBepI3H8PQHbH+7hDeDLw+Auz3wjjgZ2KF3ANfzLwbO4TdTf/5fY3h4H+Vc3ZkXc42fgaRTkc6hy/W1qhJH8aaV3bjs1AG1WxdtIvMRnU+XJc1PGpZAJahKl675mCUJctZP5kmKu6mIC/3b9EEAAAoxSURBVJKa67bV6Zh6mojT+SZCTvelE3Pq2uUvgVoA1Bp3LaoSsa82QmqyQ68Sp35Uq/8/rAJ7x8DGegUf/+xnYR0XZ+7fu/s+fpX6D3boHWBv6PU3Y6M7GKjsh+EVWVhlhCPXOvPGoCw0YQk045ZC1KlTF8vEdGR7xOkDesceWUbay/NlqHAmOe0IGtddDdLDJ6ZCTd0cpR2db8cCmYi+zmOZCDegTkLqptNEHGhNyOV2uhCMWC6LedYvRxqGFPfmrQztYGv6NVa3nXc4JwlSduht4nr+L6Cw9/vTf+H3MFiuNePmpGQx7zTfaGGi1JKG0CUOPeLAJaeuc+NpTjzNsUeWkfNLioenxcpNY+e6tibLdMfSS3Qjjg6YxdKTYuu6ZaqexpHlGYRc/E9y7bKYA1F3TsMyOod+XG04deLS94+B7b0cPvzRXwGOiz91/97dHyguWV/Bgt4Gruc7x6WN45GlZxibf4NSHhFBF/E8WdDF8zABKoVdhECL0AsQnR9OW9FlQHZhV7WNLZfOW9dOXqZro5tHj09HKyGUkwi7ZHWUJuvoFhs7dUNnDpiLOH1uIuSiXVIVTDhN3Hko8kTAxTwafpEFXYRfwgTpEfDpxSI23syjsDth3793t68Fj0MubfB6/EfHC0cLqMy8aQ6Nq3CpqndQECBUL5G8pOGSSOgFiIRf0JxVXx/REEtk/6QNSDtlWCSQllvNdSOiGDS3K0Ia4XmTEBB0baTjzOLOWwmhtCK2ncR09y25dANxTxJvub3OwetEnK7TaixdvMd1Yq7aV9o1DROkNjB04SX23ywhAH4NwD9OWfVMww69RVzPH67l9jeGb/8Jhsc3wzLFPClTDO+D6ESrXmRXTsMpKqcORBOl4XQHwyyq9so2aWEWxbUyde1J7U3XNaETjr3dL4lUd55R3JXCnrJeWnd9QJ9M7VT4hYZZdGJO56vcuuzQRRnjESlj3Pgwjq1HX8A+Ghi4f+/uXvxq9Qfs0FtkbeTpxmShgIHRTeSICCehc+Vy0lJ26uHzWqN9Q9iFyxZuPs2Nh8lVsk05AUnLwsRsegyyA5fddyShKrl2cX50PYrs8mXkfaah+2LolmNvxRu1JeyG2zOtSQfMBZw+T3PtqnayK6fPk8Q88sVgcL1tq37LuvL4KvaGNvC+9nIXfZwgZYfeAq7nXwucw8fDP/37GKwchiWKYmTFnOTQaczcUSQ5k5w6EI+Rh89t9XL6H9B0IkJ8nqkTlz8N7ZYp6tpHlicvzrSvbpP1I5U25EGS6JuEXNIqYUyde5JrTxN8GieX50WWp4g5nRfG0mlMnTh08f/guB5T39wsY/uHPwerWli8f+/uq/hVOfuwQ2+B3cq7x0Pjq8iXDiPCC8TNZSD/D/SuPBIjD4DAirtn6partYbzRlPcZbckXHXEeWuOVxfXpuvK66vOWd6WapsyQYoA17IKdJD+JdENWnH/aV8AWWPrJq9Huz1Jk8aDkd+DVMTldiohD6ehF3M5lh5Afd5A0yAVK3vYm/kGm5sDL9GnLp0dekZcz/8Pg+LO/zn4U3+ASrGGQqNLfyx2TsZBl116kisH0itaaBs6T3buqmV0nvw8LbauWpY0L3PsXL/IeBsnsT7Q/Ri6QNesnSSpal4W4Y61US03FHGxD5WQ02Uqga8GjTBk43mARjljLR5LP6oChzVgZ9/B9r/7Hqyj8s/dv3f338SvzNmGBT0Drufnjwpbh6WlRxicfo9SI8yiEvRImIUKN+khCqiFXZ4PpIs7oBbtJJHXraObTkuI6nRSJ6Bpwpo1bHIajjyNrMLfqlvvhlOXp1WiX6vFlyeJvU7ERVvqvlPDLrXmc1G3TsMvR9Xmf9GTdP8Y2Hozj/1vl1E4GHXu37vbziCfPQeHXDLwevTLw7nqNPLj75XiUQsAK2gKm0Xe2KJXKGp1cT2uNROZ4bjliCYuachFFUqpkv+yyNMPnwWgWo2uF3PddvQu60A8ORq2FculaRlL2k5sfYXiZNHkWEljhnVPi3adedp2OuHQ5eU1SfKShJvO18XXVaEZk16laWIuP1TYFlCYeo3q2yUA+E0A/5265dmEHbohrudP1pyDD85nf4Ty0HbTnYtRFDW9QCNhFkhu3I46cFXYRTyn/03LE2lbeb6pS1cJv4wy3BKfldg+y/LIfnrQlevI8lFLE36toGdorxNq1Tq6kEyrcfUsnZAiy4iQqxKkYfgliPYmFQ5ddDjaXRtB9avvwjkuDd+/d3crfnXOJuzQDVkd/ObDcClAYWA7IjhiLGir4ayPa3VRr6LxJq7VnXatIdgB6mIXoO6ahbgHdrO8kLpvoBl+oZ2BRBtAL/SAWeycrqtaFpmuxrerW091DLF1DMtX2g2ndFP327VEpq5dFmCTY2g1FKMTanlZWizdtNwxsV5dEnGxbujYiZCLaSHmoWMnx29bQG54A9Whj3h/fLCJPkqQskM3wPX8z2vOwY9qt34fpfJRJHZOh8qlbjwck0URI1eVJKrcthC7NKcemYf4PPl51lh4u2WJnXLknf7UtfIl0W4yVMZ0cy079i6EYOTttiPwMXGvaQRfWic1WUpcezgiYyNheiDGetktwl75BdjVwtX79+4+jV+Vswc79BRcz7d2Sh9/ZI+/QyF/BKD5RjpujIgI1N+IQdAIt9hNR64TcjofiLprEUO3as15Yh06DcRFP7b8FIVc1163vyQ6mfDshSqXVraV1ixpOz0h7LX48lgohkzrEqiys5eFXYh4EADHjTZC5I+pVc8f4HDyOQ43R75Cn7h0FvR07hZqReyPv0CevFkA8oYSPTdRF/NqTXLnCkcunsthFSBjJ6GqWYglTazl0EeWkEqiaHcwXg70yaeuQdbvhDThzzpcgG5+TMSlUE+S6GeJu5vG3BPHgZFEPxR4NEQd8TseHVWbwn44+RwDq9+D6/m/dP/e3f8bZxwOuSTgen7pwNnZ25n/CXKjnyK3k8tJ5YkqJx4Lp1ihoVeWH2YpR5Sfd7KGPGvoJLX8MHmx0Tba3f5p086nzMTBt+reTUM1Wd18WrI01kaap0ueRty6tJyKvOzcaTnjca0+9suR6FG6OoPSu+soHw/l79+7exw/07MDO/RkvixWK6h+Woa9uly/071VfyMdoy58Qkysxh8qLpZOWBVCLbdTtVeRJmamVSCtiGKnKkzOgiCfNp2yXa34N9NV0raduFgh7qr2gWIBnQzk7QTR7QVB878NoBAAtcBC+XgIAP4AwF9KPovehh06wzBMn5B1zCOGYRimR2FBZxiG6RNY0BmGYfoEFnSGYZg+gQWdYRimT2BBZxiG6RNY0BmGYfoEFnSGYZg+gQWdYRimT2BBZxiG6RNY0BmGYfoEFnSGYZg+gQWdYRimT2BBZxiG6RNY0BmGYfoEFnSGYZg+gQWdYRimT2BBZxiG6RNY0BmGYfoEFnSGYZg+gQWdYRimT2BBZxiG6RNY0BmGYfqE/x+RUTOfUHgRhwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "alpha = [1.2,1.2,1.2]\n",
    "dist = Dirichlet(alpha)\n",
    "draw_pdf_contours(dist)\n",
    "plt.savefig('simplex2.png', transparent=True, dpi=300)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha = [8,1.5,8]\n",
    "dist = Dirichlet(alpha)\n",
    "draw_pdf_contours(dist)\n",
    "plt.savefig('simplex3.png', transparent=True, dpi=300)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

